Towards Delta Aware Training: Efficient DNN Weight Storage for Resource-Constrained FPGAs

The deployment of embedded deep neural networks on resource-constrained field programmable gate arrays (FPGAs) is challenging due to limited memory and computational capacities. We introduce a new compression technique to reduce the memory footprint by saving weights in deltas with lower bitwidth and training the network to cope with compressed deltas. Two delta schemes are investigated: consecutive deltas and deltas with a fixed-reference value. We evaluate both on the FashionMNIST data set with a multi-layer-perceptron. The results indicate that fixed-reference delta compression outperforms the consecutive variant, achieving a validation accuracy of approximately 78.6 %, with 4 bit weight deltas, representing an accuracy loss of roughly 8.3 % compared to a fixed-point network with 8 bit. Our specialized hardware accelerator with a delta-compressed multiply-and-accumulate operator compresses weights by nearly 50 % and achieves a maximum throughput of 7.992M MACs/s on an AMD Spartan-7 S15 FPGA.

==> assets/source-code/delta-consecutive.py <==
from torch import Tensor


def delta(self, input: Tensor) -> Tensor:
    original_shape = input.shape
    input = input.flatten()
    for index in reversed(range(1, len(input))):
        input[index] = input[index] - input[index - 1]
    input = input.reshape(original_shape)
    return input


==> assets/source-code/delta-fixed.py <==
from torch import Tensor


def delta(self, input: Tensor) -> Tensor:
    original_shape = input.shape
    input = input.flatten()
    input[1:] -= input[0]
    input = input.reshape(original_shape)
    return input

